Spatially Resolving the Fundamental Elements of Reionization in Galaxies

Cosmic reionization marks a critical epoch when the first galaxies ionized the intergalactic medium through the escape of Lyman continuum (LyC) radiation. Young, massive star clusters are believed to be the primary LyC sources, yet the physical mechanisms enabling LyC escape remain poorly understood. Most existing studies rely on spatially integrated observations, which lack the resolution to resolve internal galaxy structure and pinpoint where and how LyC photons escape. To address this, we propose a science case for the Habitable Worlds Observatory (HWO) that enables spatially resolved spectroscopy of LyC-emitting star clusters and their environments in low-redshift galaxies. This requires a UV integral field unit (IFU) with coverage down to ~ 900 Angstrom and a spatial resolution of 10-100 pc-capabilities essential for directly detecting LyC escape and mapping the surrounding interstellar medium. With such instrumentation, we will map cluster-scale LyC escape fractions, characterize the physical conditions of the surrounding interstellar medium, and directly observe feedback-driven outflows that facilitate LyC leakage. These observations will enable novel calibrations of indirect LyC indicators at unprecedented spatial resolution and establish direct connections between local LyC processes and those in high-redshift, clumpy star-forming galaxies. In the long run, this program will build the physical framework needed to understand how galaxies reionized the early universe and shaped its subsequent evolution.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

